Bootstrap percolation is local

Metastability thresholds lie at the heart of bootstrap percolation theory. Yet proving precise lower bounds is notoriously hard. We show that for two of the most classical models, two-neighbour and Frob\"ose, upper bounds are sharp to essentially arbitrary precision, by linking them to their local counterparts. In Frob\"ose bootstrap percolation, iteratively, any vertex of the square lattice that is the only healthy vertex of a $1\times1$ square becomes infected and infections never heal. We prove that if vertices are initially infected independently with probability $p\to0$, then with high probability the origin becomes infected after \[\exp\left(\frac{\pi^2}{6p}-\frac{\pi\sqrt{2+\sqrt2}}{\sqrt p}+\frac{O(\log^2(1/p))}{\sqrt[3]p}\right)\] time steps. We achieve this by proposing a new paradigmatic view on bootstrap percolation based on locality. Namely, we show that studying the Frob\"ose model is equivalent in an extremely strong sense to studying its local version. As a result, we completely bypass Holroyd's classical but technical hierarchy method, yielding the first term above and systematically used throughout bootstrap percolation for the last two decades. Instead, the proof features novel links to large deviation theory, eigenvalue perturbations and others. We also use the locality viewpoint to resolve the so-called bootstrap percolation paradox. Indeed, we propose and implement an exact (deterministic) algorithm which exponentially outperforms previous Monte Carlo approaches. This allows us to clearly showcase and quantify the slow convergence we prove rigorously. The same approach applies, with more extensive computations, to the two-neighbour model, in which vertices are infected when they have at least two infected neighbours and do not recover. We expect it to be applicable to a wider range of models and correspondingly conclude with a number of open problems.

==> bootstrap-main/4fit.py <==
import numpy as np
m=[2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17]
P=[0.9115734772261084,1.1856678944832488,1.5491163790750622,1.9092077283425182,2.225657720143466,2.486014696215505,2.691608897953176,2.849567869062738,2.9685893044529106,3.056992807612127,3.1219472776204498,3.1692778108239446,3.2035453214237313,3.2282313318498783,3.245945506007917,3.2586179365262704]
from scipy.optimize import curve_fit
def func(mm, a, b, c, d):
    return a * (2**(b*mm))-c*(2**((b-d)*mm))
xdata = np.array(m[-4:])
ydata = np.array([P[i]*2**(m[i]-1) for i in range(len(m)-4,len(m))])
popt, pcov = curve_fit(func, xdata, ydata, bounds=([0.,0.,-np.inf,0.01],np.inf))
print(tuple(popt))


==> bootstrap-main/c/src/frobose/frobose.cpp <==
#include <stdio.h>
#include <time.h>
#include <math.h>

// typically, reals are 16 bytes long, which is twice as much as double
typedef double real;

const real LOG_MULTIPLE = 1.5;

// this updates a diagonal (s = a + b) with a given past. To be defined below.
void c_frobose(int min_nonzero, real p, int s, void*, void*, void*, void*, void*,
                int, real, real, real, real, real, real*);

// there exists an infection among k fixed points
real f(real p, int k) { return 1 - powf(1 - p, k); }
// there is no infection in these k points
real n(real p, int k) { return powf(1 - p, k); }

const int TABLESIZE = 5;
const bool do_table = false;

void fill_table_diag(int s, int a_max, void *current, float table[], float log_normalizer) {
  real (*cur)[a_max] = static_cast<real (*)[a_max]>(current);
  for (int k = 0; k < 7; k++) {
    for (int j = 1; j < s; j ++) {
      if (j < TABLESIZE) {
        if (s - j < TABLESIZE) {
          table[k * TABLESIZE * TABLESIZE + j * TABLESIZE + s - j] = expf(log_normalizer) * cur[k][j];
        }
      }
    }
  }
}

int main(int argc, char **argv) {
  clock_t tic = clock(); // for timing purposes
  int m_min = 2; // we let p run from 2^{-m_min}, 2^{-2}, ..., 2^{-m_max} (inclusive).
  int m_max = 13;
  int m_table = 2;
  if (m_max < m_min) { return 1; };

  FILE *fpt;
  fpt = fopen("report.csv", "w+");

  // allocate table
  float table[TABLESIZE * TABLESIZE * 7];
  for (int j = 0; j < TABLESIZE * TABLESIZE * 7; j++) {
    table[j] = 0.0;
  }

  // loop through several values of p
  for (int m = m_min; m <= m_max; m++) {
    real p = powl(2, -m);
    int a_max = (int) (LOG_MULTIPLE * logf(1.0 / p) / p);

    // the probabilities will be saved with a normalizing factor
    // so that the value M_k[a][b] = exp(log_normalizer[a + b]) current[k][a]
    real* log_normalizer = new real[a_max + 3]; // here we add 3 because of shifting below and +1 later
    for (int i = 0; i < a_max + 3; i++) {
      log_normalizer[i] = 0.0;
    }
    log_normalizer += 2; // here we shift it to obtain two allow access to [-1]

    // N0, N1 will rotate to progress on the calculation
    // one will be the current one, being updated and the others will be the
    // three past layers.
    // Note that we use 2 * a_max, one for each of the 2 states
    real (*N0)[a_max] = (real (*)[a_max]) malloc(sizeof(real[7][a_max]));
    real (*N1)[a_max] = (real (*)[a_max]) malloc(sizeof(real[7][a_max]));
    real (*N2)[a_max] = (real (*)[a_max]) malloc(sizeof(real[7][a_max]));
    real (*N3)[a_max] = (real (*)[a_max]) malloc(sizeof(real[7][a_max]));
    real (*N4)[a_max] = (real (*)[a_max]) malloc(sizeof(real[7][a_max]));
    // these pointers will be set accordingly. To fill M(i,j), we use N(i+j mod 4)
    real (*current)[a_max];
    real (*past1)[a_max];
    real (*past2)[a_max];
    real (*past3)[a_max];
    real (*past4)[a_max];
    // initialize everything with zeros first
    for (int k = 0; k < 2 ; k++) {
      for (int s = 0; s < a_max; s++) {
        N0[k][s] = 0; N1[k][s] = 0; N2[k][s] = 0; N3[k][s] = 0; N4[k][s] = 0;
      }
    }
    // update the value of the 1 x 1 boxes for the states that are reachable:
    // note that we use N2 to hold the value of the M(1,1), because 1 + 1 mod 4 = 2.
    N2[0][1] = p * n(p, 0); // note that log_normalize is zero at 1, so no change
    N2[1][1] = p * n(p, 1); // origin infected, east buffered
    N2[2][1] = p * n(p, 2); // origin infected, east and north buffered
    N2[3][1] = p * n(p, 3); // origin infected, east, west and north buffered
    N2[4][1] = 0;
    N2[5][1] = 0;
    N2[6][1] = 0;

    int min_nonzero = 0;
    current = N2;
    if (do_table) {
      fill_table_diag(2, a_max, *current, table, 0);
    }

    // we now set log_normalize[3]
    log_normalizer[3] = logf(N2[0][1]);

    // we now loop over the diagonals i + j = s. As we already filled M(1, 1), we start with 3.
    for (int s = 3; s < a_max; s++) {
      // assign the pointers, depending on the role they play in the rotation
      switch (s % 5) {
      case 0:
        current = N0; past1 = N4; past2 = N3; past3 = N2; past4 = N1;
        break;
      case 1:
        current = N1; past1 = N0; past2 = N4; past3 = N3; past4 = N2;
        break;
      case 2:
        current = N2; past1 = N1; past2 = N0; past3 = N4; past4 = N3;
        break;
      case 3:
        current = N3; past1 = N2; past2 = N1; past3 = N0; past4 = N4;
        break;
      case 4:
        current = N4; past1 = N3; past2 = N2; past3 = N1; past4 = N0;
        break;
      }

      // fill the current array with an auxiliary function (implemented below)
      c_frobose(min_nonzero, p, s, current, past1, past2, past3, past4, a_max,
                 log_normalizer[s], log_normalizer[s - 1], log_normalizer[s - 2],
                 log_normalizer[s - 3], log_normalizer[s - 4], log_normalizer + (s + 1));

      if (m == m_table) {
        if (do_table) {
          fill_table_diag(s, a_max, *current, table, log_normalizer[s]);
        }
      }

      // finding the support of current in order to reduce size of computations
      int nz = fmax(0, min_nonzero - 5);
      for (; nz < a_max; nz++) {
        if ((current[0][nz] != 0) ||
            (current[1][nz] != 0) ||
            (current[2][nz] != 0) ||
            (current[3][nz] != 0) ||
            (current[4][nz] != 0) ||
            (current[5][nz] != 0) ||
            (current[6][nz] != 0)) {break;}
      }
      int min_nonzero = fmax(0, nz - 5);

      // if we are at the last diagonal, calculate max and sum and print
      if (s == a_max - 1) {
        real sum = 0;
        for (int l = 0; l < a_max; l++) {
          sum += current[0][l];
        }
        printf("log_norm = %9.3f, ",
               log_normalizer[s]);
        printf("log(sum) = %8.3f, ",
               log(sum));
        printf("log(p) = %7.6f, -p log(sum) = %7.6f # m = %d, p = %7.6f, a = %d, nz = %d, time = %f\n",
               -logf(p), -p * (logf(sum) + log_normalizer[s]), m, p, a_max, min_nonzero, (float)(clock() - tic)/CLOCKS_PER_SEC);
        fflush(stdout);
        fprintf(fpt, "%d, %14.7f\n", m, -p * (logf(sum) + log_normalizer[s]));

        if (do_table) {
          if (m == m_table) {
            for (int k = 0; k < 7; k++) {
              printf("table %d\n", k);
              for (int j = 0; j < TABLESIZE; j++) {
                for (int i = 0; i < TABLESIZE; i++) {
                  printf("%7.6f, ", table[k * TABLESIZE * TABLESIZE + j * TABLESIZE + i]);
                }
                printf("\n");
              }
            }
          }
        }
      }
    }
    free(N0);
    free(N1);
    free(N2);
    free(N3);
    free(N4);
  }
  printf("Elapsed in c_30: %f secs\n\n", (real)(clock() - tic)/CLOCKS_PER_SEC);
  fclose(fpt);
  return 0;
}


void c_frobose(
  int min_nonzero,
  real p,
  int s,
  void *o,
  void *P1,
  void *P2,
  void *P3,
  void *P4,
  int a_max,
  real ln0,
  real ln1,
  real ln2,
  real ln3,
  real ln4,
  real* ln_next)
{
  real convert_from_1 = expf(ln1 - ln0);
  real convert_from_2 = expf(ln2 - ln0);
  real convert_from_3 = expf(ln3 - ln0);
  real convert_from_4 = expf(ln4 - ln0);
  real (*output)[a_max] = static_cast<real (*)[a_max]>(o);
  real (*past1)[a_max] = static_cast<real (*)[a_max]>(P1);
  real (*past2)[a_max] = static_cast<real (*)[a_max]>(P2);
  real (*past3)[a_max] = static_cast<real (*)[a_max]>(P3);
  real (*past4)[a_max] = static_cast<real (*)[a_max]>(P4);

  // running max for log_normalizer
  real max = 0.0;

  real q = 1 - p;
  real p2 = p * p;
  real q2 = q * q;
  real pq = p * q;
  real pq2 = p * q * q;
  real p2q2 = p * p * q * q;
  real p3q = p * p * p * q;
  real p4 = p * p * p * p;

  real* fp = new real[a_max];
  for (int a = 0; a < a_max; a++) {
    fp[a] = f(p, a);
  }
  real* np = new real[a_max];
  for (int a = 0; a < a_max; a++) {
    np[a] = n(p, a);
  }

  // order 0, 1, 6, 5, 4, 2, 3
  for (int a = min_nonzero; a < s; a++) {
    int b = s - a;
    output[0][a]
      = fp[b] * convert_from_1 * past1[0][a - 1]         // 0 -> 0
      + fp[a] * p * convert_from_2 * past2[1][a - 1]     // 1 -> 0
      + fp[b] * p2 * convert_from_3 * past3[2][a - 2]    // 2 -> 0
      + (4 * p3q + p4) * fp[a] * convert_from_4 * past4[3][a - 2] // 3 -> 0
      + fp[b] * p2 * convert_from_3 * past3[4][a - 2]    // 4 -> 0
      + fp[a] * p * convert_from_2 * past2[5][a - 1]     // 5 -> 0
      + fp[b] * p * convert_from_2 * past2[6][a - 1];    // 6 -> 0
    // trim small values
    if (output[0][a] < 0.0000001) { output[0][a] = 0.0; }
    // update running max
    if (max < output[0][a]) { max = output[0][a]; }
  }
  *ln_next = logf(max) + ln0;
  for (int a = min_nonzero; a < s; a++) {
    int b = s - a;
    output[1][a]
      = np[b] * output[0][a]                              // 0 -> 1
      + fp[a] * q * convert_from_1 * past1[1][a]          // 1 -> 1
      + fp[b] * pq * convert_from_2 * past2[2][a - 1]     // 2 -> 1
      + fp[a] * p2q2 * convert_from_3 * past3[3][a - 1];  // 3 -> 1
    // trim small values
    if (output[1][a] < 0.0000001) { output[1][a] = 0.0; }
  }
  for (int a = min_nonzero; a < s; a++) {
    int b = s - a;
    output[6][a]
      = fp[a] * p2q2 * convert_from_3 * past3[3][a - 2]   // 3 -> 6
      + fp[b] * q * convert_from_1 * past1[6][a - 1];     // 6 -> 6
    // trim small values
    if (output[6][a] < 0.0000001) { output[6][a] = 0.0; }
  }
  for (int a = min_nonzero; a < s; a++) {
    int b = s - a;
    output[5][a]
      = fp[a] * p2q2 * convert_from_3 * past3[3][a - 1]   // 3 -> 5
      + fp[b] * pq * convert_from_2 * past2[4][a - 1]     // 4 -> 5
      + fp[a] * q * convert_from_1 * past1[5][a];         // 5 -> 5
    // trim small values
    if (output[5][a] < 0.0000001) { output[5][a] = 0.0; }
  }
  for (int a = min_nonzero; a < s; a++) {
    int b = s - a;
    output[4][a]
      = fp[a] * pq2 * convert_from_2 * past2[3][a - 1]    // 3 -> 4
      + fp[b] * q * convert_from_1 * past1[4][a - 1]      // 4 -> 4
      + np[a] * output[5][a];                             // 5 -> 4
    // trim small values
    if (output[4][a] < 0.0000001) { output[4][a] = 0.0; }
  }
  for (int a = min_nonzero; a < s; a++) {
    int b = s - a;
    output[2][a]
      = np[a] * output[1][a]                              // 1 -> 2
      + fp[b] * q * convert_from_1 * past1[2][a - 1]      // 2 -> 2
      + fp[a] * pq2 * convert_from_2 * past2[3][a - 1]    // 3 -> 2
      + np[b] * output[6][a];                             // 6 -> 2
    // trim small values
    if (output[2][a] < 0.0000001) { output[2][a] = 0.0; }
  }
  for (int a = min_nonzero; a < s; a++) {
    int b = s - a;
    output[3][a] =
      + np[b] * output[2][a]                              // 2 -> 3
      + fp[a] * q2 * convert_from_1 * past1[3][a]         // 3 -> 3
      + np[b] * output[4][a];                             // 4 -> 3
    // trim small values
    if (output[3][a] < 0.0000001) { output[3][a] = 0.0; }
  }
  delete [] fp; // TODO try to have a global fp
  delete [] np;
}


==> bootstrap-main/plotting.py <==
import numpy as np
from sklearn.linear_model import LinearRegression
m=[2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17]
P=[0.9115734772261084,1.1856678944832488,1.5491163790750622,1.9092077283425182,2.225657720143466,2.486014696215505,2.691608897953176,2.849567869062738,2.9685893044529106,3.056992807612127,3.1219472776204498,3.1692778108239446,3.2035453214237313,3.2282313318498783,3.245945506007917,3.2586179365262704]
Pmod=[0.756250751206084,0.8473268459667701,1.1020104192452824,1.4268817888961787,1.7579906842023618,2.0611275640807323,2.322018221539106,2.537890612722478,2.7117735579825766,2.849154301869047,2.956145152622651,3.0385542280630222,3.1014814070385825,3.1491992476648254,3.1851786785514062,3.212179421839488]
lim=np.pi*np.pi/6
lim2=np.pi*np.sqrt(2+np.sqrt(2))

logs=[m[i]*(np.log(2)) for i in range(len(m))]
ps=[2**m[i]/10000 for i in range(len(m))]
ps2=[np.sqrt(ps[i]) for i in range(len(m))]
ps3=[2**(m[i]/5) for i in range(len(m))]

P1=[np.log(2)*m[i]+np.log(P[i]/2) for i in range(len(m))]
P2=[2**(m[i]-1)*P[i]/10000 for i in range(len(m))]
P3=[np.log(2)*m[i]+np.log(lim-P[i]/2) for i in range(len(m))]
P4=[np.exp(P3[i])/100 for i in range(len(m))]
P5=[np.log(2)*m[i]+np.log(P[i]/2 - lim +lim2/(2**(m[i]/2))) for i in range(len(m))]
P6=[np.exp(P5[i]) for i in range(len(m))]
P4mod=[(2**(m[i]/2))*(lim-Pmod[i]/2) for i in range(len(m))]
#x=np.array(logs[-3:]).reshape((-1, 1)) #use this one for log plots
#y=np.array(P1[-3:])
#x=np.array(ps[-3:]).reshape((-1, 1)) #use this one for P2
#y=np.array(P2[-3:])
#x=np.array(logs[-3:]).reshape((-1, 1)) #use this one for log plots
#y=np.array(P3[-3:])
#x=np.array(ps2[-3:]).reshape((-1, 1)) #use this one for P4
#y=np.array(P4[-3:])
#x=np.array(logs[-3:]).reshape((-1, 1)) #use this one for log plots
#y=np.array(P5[-3:])
#x=np.array(ps3[-3:]).reshape((-1, 1)) #use this one for P6
#y=np.array(P6[-3:])
x=np.array(logs[-3:]).reshape((-1, 1)) #use this one for log plots
y=np.array(P4mod[-3:])
reg = LinearRegression().fit(x,y)
#ax+b
a=reg.coef_[0]
b=reg.intercept_
print(a,b)
def line(x):
    return a*x+b


==> bootstrap-main/rust/src/alg.rs <==
use core::cmp::{Ordering, PartialEq, PartialOrd};
use std::fmt;
use std::ops::{Add, Div, Mul, Sub};

#[derive(Clone, Copy)]
pub struct Alg<T>(pub T);

impl<T: std::default::Default> Default for Alg<T> {
    fn default() -> Self {
        Alg::<T>(Default::default())
    }
}

impl<T: core::fmt::Display> fmt::Display for Alg<T> {
    // This trait requires `fmt` with this exact signature.
    fn fmt(&self, f: &mut fmt::Formatter) -> fmt::Result {
        // Write strictly the first element into the supplied output
        // stream: `f`. Returns `fmt::Result` which indicates whether the
        // operation succeeded or failed. Note that `write!` uses syntax which
        // is very similar to `println!`.
        write!(f, "{}", self.0)
    }
}

impl<T: std::ops::Add + Add<Output = T>> Add for Alg<T> {
    type Output = Self;

    fn add(self, other: Self) -> Self {
        Self(self.0 + other.0)
    }
}

impl<T: std::ops::Sub + Sub<Output = T>> Sub for Alg<T> {
    type Output = Self;

    fn sub(self, other: Self) -> Self {
        Self(self.0 - other.0)
    }
}

impl<T: std::ops::Div + Div<Output = T>> Div for Alg<T> {
    type Output = Self;

    fn div(self, other: Self) -> Self {
        Self(self.0 / other.0)
    }
}

impl<T: std::ops::Mul + Mul<Output = T>> Mul for Alg<T> {
    type Output = Self;

    fn mul(self, other: Self) -> Self {
        Self(self.0 * other.0)
    }
}

impl<T: std::cmp::PartialEq> PartialEq for Alg<T> {
    fn eq(&self, other: &Self) -> bool {
        self.0 == other.0
    }
}

impl<T: std::cmp::PartialOrd> PartialOrd for Alg<T> {
    fn partial_cmp(&self, other: &Self) -> Option<Ordering> {
        self.0.partial_cmp(&other.0)
    }
}


==> bootstrap-main/rust/src/floats.rs <==
use crate::alg::*;

impl<T> Alg<T> {}

#[allow(dead_code)]
impl Alg<f32> {
    pub fn new(v: f32) -> Self {
        Alg(v)
    }
    pub fn powi(self, n: i32) -> Self {
        Alg::<f32>(self.0.powi(n))
    }
    pub fn ln_to_float(self) -> f64 {
        self.0.ln() as f64
    }
    pub fn to_float(self) -> f64 {
        self.0 as f64
    }
}

#[allow(dead_code)]
impl Alg<f64> {
    pub fn new(v: f32) -> Self {
        Alg(v as f64)
    }
    pub fn powi(self, n: i32) -> Self {
        Alg::<f64>(self.0.powi(n))
    }
    pub fn ln_to_float(self) -> f64 {
        self.0.ln()
    }
    pub fn to_float(self) -> f64 {
        self.0
    }
}


==> bootstrap-main/rust/src/log.rs <==
use core::cmp::{Ordering, PartialEq, PartialOrd};
use std::fmt;
use std::ops::{Add, Div, Mul, Sub};

#[derive(Clone, Copy)]
pub struct Log<T>(pub T);

#[allow(dead_code)]
impl Log<f32> {
    pub fn new(v: f32) -> Self {
        if v.ln().is_nan() {
            panic!("new with nan for v = {}", v);
        }
        Log(v.ln())
    }
    pub fn powi(self, n: i32) -> Self {
        if (self.0 * (n as f32)).is_nan() {
            panic!("powi with nan for self = {}, n = {}", self, n);
        }
        Log::<f32>(self.0 * (n as f32))
    }
    pub fn ln_to_float(self) -> f64 {
        if self.0.is_nan() {
            panic!("ln with nan for self = {}", self);
        }
        self.0 as f64
    }
    pub fn to_float(self) -> f64 {
        if self.0.abs() > 20.0 {
            panic!("Calculating f32 exp of too large a value: {}!", self.0);
        }
        self.0.exp() as f64
    }
}

impl Default for Log<f32> {
    fn default() -> Self {
        Log::<f32>(std::f32::NEG_INFINITY)
    }
}

impl Add for Log<f32> {
    type Output = Self;
    fn add(self, other: Self) -> Self {
        if self.0.is_infinite() & other.0.is_infinite() {
            return Default::default();
        }
        let max = self.0.max(other.0);
        let min = self.0.min(other.0);

        let r = max + (1.0 + (min - max).exp()).ln();
        if r.is_nan() {
            panic!("nan when add({:}, {:})", self, other)
        }
        Self(r)
    }
}

impl Sub for Log<f32> {
    type Output = Self;
    fn sub(self, other: Self) -> Self {
        if self.0.is_infinite() & other.0.is_infinite() {
            return Default::default();
        }
        let max = self.0.max(other.0);
        let min = self.0.min(other.0);
        //Self(max + (1.0 - (min - max).exp()).ln())
        let r = max + (1.0 - (min - max).exp()).ln();
        if r.is_nan() {
            panic!("nan when add({:}, {:})", self, other)
        }
        Self(r)
    }
}

//////////////// f64 //////////////////

#[allow(dead_code)]
impl Log<f64> {
    pub fn new(v: f32) -> Self {
        if v.ln().is_nan() {
            panic!("new with nan for v = {}", v);
        }
        Log((v as f64).ln())
    }
    pub fn powi(self, n: i32) -> Self {
        if (self.0 * (n as f64)).is_nan() {
            panic!("powi with nan for self = {}, n = {}", self, n);
        }
        Log::<f64>(self.0 * (n as f64))
    }
    pub fn ln(self) -> Self {
        if self.0.is_nan() {
            panic!("ln with nan for self = {}", self);
        }
        Log::<f64>(self.0.ln())
    }
    pub fn ln_to_float(self) -> f64 {
        if self.0.is_nan() {
            panic!("ln with nan for self = {}", self);
        }
        self.0 as f64
    }
    pub fn to_float(self) -> f64 {
        if self.0.abs() > 20.0 {
            panic!("Calculating f64 exp of too large a value: {}!", self.0);
        }
        self.0.exp()
    }
}

impl Default for Log<f64> {
    fn default() -> Self {
        Log::<f64>(std::f64::NEG_INFINITY)
    }
}

impl Add for Log<f64> {
    type Output = Self;
    fn add(self, other: Self) -> Self {
        if self.0.is_infinite() & other.0.is_infinite() {
            return Default::default();
        }
        let max = self.0.max(other.0);
        let min = self.0.min(other.0);
        let r = max + (1.0 + (min - max).exp()).ln();
        if r.is_nan() {
            panic!("nan when add({:}, {:})", self, other)
        }
        Self(r)
    }
}

impl Sub for Log<f64> {
    type Output = Self;
    fn sub(self, other: Self) -> Self {
        let max = self.0.max(other.0);
        let min = self.0.min(other.0);
        Self(max + (1.0 - (min - max).exp()).ln())
    }
}

impl<T: core::fmt::Display> fmt::Display for Log<T> {
    // This trait requires `fmt` with this exact signature.
    fn fmt(&self, f: &mut fmt::Formatter) -> fmt::Result {
        // Write strictly the first element into the supplied output
        // stream: `f`. Returns `fmt::Result` which indicates whether the
        // operation succeeded or failed. Note that `write!` uses syntax which
        // is very similar to `println!`.
        write!(f, "exp({})", self.0)
    }
}

impl<T: std::ops::Sub + Sub<Output = T>> Div for Log<T> {
    type Output = Self;

    fn div(self, other: Self) -> Self {
        Self(self.0 - other.0)
    }
}

impl<T: std::ops::Add + Add<Output = T>> Mul for Log<T> {
    type Output = Self;

    fn mul(self, other: Self) -> Self {
        Self(self.0 + other.0)
    }
}

impl<T: std::cmp::PartialEq> PartialEq for Log<T> {
    fn eq(&self, other: &Self) -> bool {
        self.0 == other.0
    }
}

impl<T: std::cmp::PartialOrd> PartialOrd for Log<T> {
    fn partial_cmp(&self, other: &Self) -> Option<Ordering> {
        self.0.partial_cmp(&other.0)
    }
}


==> bootstrap-main/rust/src/main.rs <==
use csv::WriterBuilder;
use grid::*;
use ndarray::{Array2, Array3, Axis};
use ndarray_csv::Array2Writer;
use std::fs::File;
use std::time::Instant;

mod alg;
mod floats;
mod log;

////////////// if using floating points directly:
// use alg::*;
// type Real = Alg<f64>;

////////////// if storing logs instead:
use log::*;
type Real = Log<f64>;

fn n(p: Real, n: i32) -> Real {
    (Real::new(1.0) - p).powi(n)
}

fn f(p: Real, n: i32) -> Real {
    Real::new(1.0) - (Real::new(1.0) - p).powi(n)
}

const TABLESIZE: usize = 5;

// only used when building a table, should never be time sensitive
fn fill_table_diag(s: usize, current: &Grid<Real>, table: &mut Array3<f64>) {
    for k in 0..7 {
        for j in 1..s {
            if j < TABLESIZE {
                if s - j < TABLESIZE {
                    table[[k, j, s - j]] = current[(k, j)].ln_to_float().exp()
                }
            }
        }
    }
}

fn main() {
    let log_multiple: f64 = 2.0;
    let zero = Real::new(0.0);
    let two = Real::new(2.0);
    let m_min = 2;
    let m_max = 6;
    let m_table = 2; // used to build the tables
    let store_table = true;

    let start = Instant::now(); // for timing the execution
    for m in m_min..=m_max {
        let p: Real = two.powi(-m);

        let a: usize = (log_multiple * (1.0 / p.to_float()).ln() / p.to_float())
            .floor() as usize;

        let mut n0: Grid<Real> = Grid::new(7, a); // the rotating buffers
        let mut n1: Grid<Real> = Grid::new(7, a);
        let mut n2: Grid<Real> = Grid::new(7, a);
        let mut n3: Grid<Real> = Grid::new(7, a);
        let mut n4: Grid<Real> = Grid::new(7, a);

        let mut current: &mut Grid<Real>; // pointers for the rotating buffers
        let mut past1: &mut Grid<Real>;
        let mut past2: &mut Grid<Real>;
        let mut past3: &mut Grid<Real>;
        let mut past4: &mut Grid<Real>;

        // initialization
        for k in 0..7 {
            for s in 0..a {
                n0[(k, s)] = zero;
                n1[(k, s)] = zero;
                n2[(k, s)] = zero;
                n3[(k, s)] = zero;
                n4[(k, s)] = zero;
            }
        }
        n2[(0, 1)] = p * n(p, 0);
        n2[(1, 1)] = p * n(p, 1);
        n2[(2, 1)] = p * n(p, 2);
        n2[(3, 1)] = p * n(p, 3);

        let mut table = Array3::<f64>::zeros((7, TABLESIZE, TABLESIZE));
        current = &mut n2;
        fill_table_diag(2, current, &mut table);

        for s in 3..a {
            // assign the pointers
            match s % 5 {
                0 => {
                    current = &mut n0;
                    past1 = &mut n4;
                    past2 = &mut n3;
                    past3 = &mut n2;
                    past4 = &mut n1;
                }
                1 => {
                    current = &mut n1;
                    past1 = &mut n0;
                    past2 = &mut n4;
                    past3 = &mut n3;
                    past4 = &mut n2;
                }
                2 => {
                    current = &mut n2;
                    past1 = &mut n1;
                    past2 = &mut n0;
                    past3 = &mut n4;
                    past4 = &mut n3;
                }
                3 => {
                    current = &mut n3;
                    past1 = &mut n2;
                    past2 = &mut n1;
                    past3 = &mut n0;
                    past4 = &mut n4;
                }
                4 => {
                    current = &mut n4;
                    past1 = &mut n3;
                    past2 = &mut n2;
                    past3 = &mut n1;
                    past4 = &mut n0;
                }
                _ => unreachable!(),
            }
            // update the current diagonal
            frobose(
                p,
                s,
                &mut current,
                &mut past1,
                &mut past2,
                &mut past3,
                &mut past4,
            );

            // update table
            if (m == m_table) && store_table {
                fill_table_diag(s, current, &mut table);
                if s == a - 1 {
                    for k in 0..7 {
                        let array: &Array2<f64> =
                            &(table.index_axis(Axis(0), k).clone().to_owned());
                        let file =
                            File::create(format!("table_{}.csv", k)).unwrap();
                        let mut writer = WriterBuilder::new()
                            .has_headers(false)
                            .from_writer(file);
                        writer.serialize_array2(array).unwrap();
                    }
                }
            }
        }

        // print final result for this m
        match (a - 1) % 5 {
            0 => {
                current = &mut n0;
            }
            1 => {
                current = &mut n1;
            }
            2 => {
                current = &mut n2;
            }
            3 => {
                current = &mut n3;
            }
            4 => {
                current = &mut n4;
            }
            _ => unreachable!(),
        }

        let mut sum: Real = zero;
        for l in 0..a {
            sum = sum + current[(0, l)];
        }
        println!(
            "p = {}, size = {}, -p * log(diag sum) = {}, m = {}, t = {:?}",
            p,
            a,
            -(p.to_float() * sum.ln_to_float()),
            m,
            start.elapsed()
        );
    }
}

fn frobose(
    p: Real,
    s: usize,
    o: &mut Grid<Real>,
    past1: &mut Grid<Real>,
    past2: &mut Grid<Real>,
    past3: &mut Grid<Real>,
    past4: &mut Grid<Real>,
) {
    let one = Real::new(1.0);
    let four = Real::new(4.0);

    let q = one - p;
    let p2 = p * p;
    let q2 = q * q;
    let pq = p * q;
    let pq2 = p * q * q;
    let p2q2 = p * p * q * q;
    let p3q = p * p * p * q;
    let p4 = p * p * p * p;

    for a in 1..s {
        let b: i32 = (s - a) as i32;
        let aa = a as i32;
        o[(0, a)] = f(p, b) * past1[(0, a - 1)] //                0 -> 0
            + f(p, aa) * p * past2[(1, a - 1)] //                 1 -> 0
            + f(p, aa) * p * past2[(5, a - 1)] //                 5 -> 0
            + f(p, b) * p * past2[(6, a - 1)]; //                 6 -> 0
        if a >= 3 {
            o[(0, a)] = o[(0, a)]
            + f(p, b) * p2 * past3[(2, a - 2)] //                 2 -> 0
            + (four * p3q + p4) * f(p, aa) * past4[(3, a - 2)] // 3 -> 0
            + f(p, b) * p2 * past3[(4, a - 2)] //                 4 -> 0
        }
        o[(1, a)] = n(p, b) * o[(0, a)] //                        0 -> 1
            + f(p, aa) * q * past1[(1, a)] //                     1 -> 1
            + f(p, b) * pq * past2[(2, a - 1)] //                 2 -> 1
            + f(p, aa) * p2q2 * past3[(3, a - 1)]; //             3 -> 1
        o[(6, a)] = f(p, b) * q * past1[(6, a - 1)]; //           6 -> 6
        if a >= 3 {
            o[(6, a)] = o[(6, a)] //                                 3 -> 6
                + f(p, aa) * p2q2 * past3[(3, a - 2)]
        }
        o[(5, a)] = f(p, aa) * p2q2 * past3[(3, a - 1)] //        3 -> 5
            + f(p, b) * pq * past2[(4, a - 1)] //                 4 -> 5
            + f(p, aa) * q * past1[(5, a)]; //                    5 -> 5
        o[(4, a)] = f(p, aa) * pq2 * past2[(3, a - 1)] //         3 -> 4
            + f(p, b) * q * past1[(4, a - 1)] //                  4 -> 4
            + n(p, aa) * o[(5, a)]; //                            5 -> 4
        o[(2, a)] = n(p, aa) * o[(1, a)] //                       1 -> 2
            + f(p, b) * q * past1[(2, a - 1)] //                  2 -> 2
            + f(p, aa) * pq2 * past2[(3, a - 1)] //               3 -> 2
            + n(p, b) * o[(6, a)]; //                             6 -> 2
        o[(3, a)] = n(p, b) * o[(2, a)] //                        2 -> 3
            + f(p, aa) * q2 * past1[(3, a)] //                    3 -> 3
            + n(p, b) * o[(4, a)] //                              4 -> 3
    }
}


==> bootstrap-main/rust/src/modified.rs <==
use csv::WriterBuilder;
use grid::*;
use ndarray::{Array2, Array3, Axis};
use ndarray_csv::Array2Writer;
use std::fs::File;
use std::time::Instant;

mod alg;
mod floats;
mod log;

////////////// if using floating points directly:
// use alg::*;
// type Real = Alg<f64>;

////////////// if storing logs instead:
use log::*;
type Real = Log<f64>;

fn n(p: Real, n: i32) -> Real {
    (Real::new(1.0) - p).powi(n)
}

fn f(p: Real, n: i32) -> Real {
    Real::new(1.0) - (Real::new(1.0) - p).powi(n)
}

const TABLESIZE: usize = 5;

// only used when building a table, should never be time sensitive
fn fill_table_diag(s: usize, current: &Grid<Real>, table: &mut Array3<f64>) {
    for k in 0..7 {
        for j in 1..s {
            if j < TABLESIZE {
                if s - j < TABLESIZE {
                    table[[k, j, s - j]] = current[(k, j)].ln_to_float().exp()
                }
            }
        }
    }
}

fn main() {
    let log_multiple: f64 = 2.0;
    let zero = Real::new(0.0);
    let two = Real::new(2.0);
    let m_min = 2;
    let m_max = 6;
    let m_table = 2; // used to build the tables
    let store_table = false;

    let start = Instant::now(); // for timing the execution
    for m in m_min..=m_max {
        let p: Real = two.powi(-m);

        let a: usize = (log_multiple * (1.0 / p.to_float()).ln() / p.to_float())
            .floor() as usize;

        let mut n0: Grid<Real> = Grid::new(7, a); // the rotating buffers
        let mut n1: Grid<Real> = Grid::new(7, a);
        let mut n2: Grid<Real> = Grid::new(7, a);
        let mut n3: Grid<Real> = Grid::new(7, a);

        let mut current: &mut Grid<Real>; // pointers for the rotating buffers
        let mut past1: &mut Grid<Real>;
        let mut past2: &mut Grid<Real>;
        let mut past3: &mut Grid<Real>;

        // initialization
        for k in 0..7 {
            for s in 0..a {
                n0[(k, s)] = zero;
                n1[(k, s)] = zero;
                n2[(k, s)] = zero;
                n3[(k, s)] = zero;
            }
        }
        n2[(0, 1)] = p * n(p, 0);
        n2[(1, 1)] = p * n(p, 1);
        n2[(2, 1)] = p * n(p, 2);
        n2[(3, 1)] = p * n(p, 3);

        for s in 3..a {
            // assign the pointers
            match s % 4 {
                0 => {
                    current = &mut n0;
                    past1 = &mut n3;
                    past2 = &mut n2;
                    past3 = &mut n1;
                }
                1 => {
                    current = &mut n1;
                    past1 = &mut n0;
                    past2 = &mut n3;
                    past3 = &mut n2;
                }
                2 => {
                    current = &mut n2;
                    past1 = &mut n1;
                    past2 = &mut n0;
                    past3 = &mut n3;
                }
                3 => {
                    current = &mut n3;
                    past1 = &mut n2;
                    past2 = &mut n1;
                    past3 = &mut n0;
                }
                _ => unreachable!(),
            }
            // update the current diagonal
            modified(p, s, &mut current, &mut past1, &mut past2, &mut past3);

            // update table
            if (m == m_table) && store_table {
                let mut table = Array3::<f64>::zeros((7, TABLESIZE, TABLESIZE));
                fill_table_diag(s, current, &mut table);
                if s == a - 1 {
                    for k in 0..7 {
                        let array: &Array2<f64> =
                            &(table.index_axis(Axis(0), k).clone().to_owned());
                        let file =
                            File::create(format!("table_{}.csv", k)).unwrap();
                        let mut writer = WriterBuilder::new()
                            .has_headers(false)
                            .from_writer(file);
                        writer.serialize_array2(array).unwrap();
                    }
                }
            }
        }

        // print final result for this m
        match (a - 1) % 4 {
            0 => {
                current = &mut n0;
            }
            1 => {
                current = &mut n1;
            }
            2 => {
                current = &mut n2;
            }
            3 => {
                current = &mut n3;
            }
            _ => unreachable!(),
        }

        let mut sum: Real = zero;
        for l in 0..a {
            sum = sum + current[(0, l)];
        }
        println!(
            "p = {}, size = {}, -p * log(diag sum) = {}, m = {}, t = {:?}",
            p,
            a,
            -(p.to_float() * sum.ln_to_float()),
            m,
            start.elapsed()
        );
    }
}

fn modified(
    p: Real,
    s: usize,
    o: &mut Grid<Real>,
    p1: &mut Grid<Real>,
    p2: &mut Grid<Real>,
    p3: &mut Grid<Real>,
) {
    let zero = Real::new(0.0);
    let one = Real::new(1.0);
    let q = one - p;
    for a in 1..s {
        let b: i32 = (s - a) as i32;
        o[(0, a)] = p * (p2[(1, a - 1)] + p2[(5, a - 1)] + p2[(6, a - 1)])
            + f(p, b) * p1[(0, a - 1)];
        o[(1, a)] = q * f(p, a as i32) * p1[(1, a)]
            + n(p, b) * o[(0, a)]
            + p * p2[(2, a - 1)];
        o[(5, a)] = q * f(p, a as i32) * p1[(5, a)] + p * p2[(4, a - 1)];
        if a < 3 {
            o[(6, a)] = zero;
        } else {
            o[(6, a)] = q * f(p, b) * p1[(6, a - 1)] + p * p * p3[(3, a - 2)];
        }
        o[(2, a)] = q * f(p, b) * p1[(2, a - 1)]
            + p * q * p2[(3, a - 1)]
            + q * n(p, a as i32) * o[(1, a)]
            + q * n(p, b) * o[(6, a)];
        o[(4, a)] = q * f(p, b) * p1[(4, a - 1)]
            + p * q * p2[(3, a - 1)]
            + q * n(p, a as i32) * o[(5, a)];
        o[(3, a)] = q * q * f(p, a as i32) * p1[(3, a)]
            + q * n(p, b) * o[(2, a)]
            + q * n(p, b) * o[(4, a)];
    }
}


==> bootstrap-main/taichi/frobose.py <==
import taichi as ti
import numpy as np
import taichi.math as tm
import math
import time

@ti.func
def sub(a, b):
    ans = 0.0
    if tm.isinf(a) and tm.isinf(b):
        ans = -math.inf
    else:
        maxim = tm.max(a, b)
        minim = tm.min(a, b)
        ans = maxim + tm.log(1.0 - tm.exp(minim - maxim))
    return ans

def add_py(a, b):
    if math.isinf(a) and math.isinf(b):
        return -math.inf
    maxim = max(a, b)
    minim = min(a, b)
    return maxim + math.log(1.0 + math.exp(minim - maxim))

@ti.func
def add(a, b):
    ans = 0.0
    if tm.isinf(a) and tm.isinf(b):
        ans = -math.inf
    else:
        maxim = tm.max(a, b)
        minim = tm.min(a, b)
        ans = maxim + tm.log(1.0 + tm.exp(minim - maxim))
    #if tm.isnan(ans):
    #    print(f"Error with {a} + {b}")
    return ans

@ti.func
def n(log_p, n):
    return (sub(0.0, log_p)) * n

@ti.func
def f(log_p, n):
    return sub(0.0, sub(0.0, log_p) * n)

m_min = 14
m_max = 23

m_table = 2
table_size = 5

log_multiple = 2.0

restrict_support = True

ti.init(arch=ti.gpu, default_fp=ti.f64)
#ti.init(arch=ti.cpu, default_fp=ti.f64)

@ti.kernel
def init(log_p: float, n2: ti.template()):
    n2[0, 1] = log_p
    n2[1, 1] = log_p + n(log_p, 1)
    n2[2, 1] = log_p + n(log_p, 2)
    n2[3, 1] = log_p + n(log_p, 3)

@ti.kernel
def frobose(p: float, s: int,
             o: ti.template(),
             past1: ti.template(),
             past2: ti.template(),
             past3: ti.template(),
             past4: ti.template(),
             supp_lo: int,
             supp_hi: int):
    zero = -math.inf
    one = 0.0
    four = tm.log(4.0)

    q = sub(one, log_p)
    p2 = p + p
    q2 = q + q
    pq = p + q
    pq2 = p + q + q
    p2q2 = p + p + q + q
    p3q = p + p + p + q
    p4 = p + p + p + p
    for aa in range(supp_lo, supp_hi):
        b = s - aa
        o[0, aa] = add(f(p, b) + past1[0, aa - 1],
                       add(f(p, aa) + p + past2[1, aa - 1],
                           add(f(p, aa) + p + past2[5, aa - 1],
                               f(p, b) + p + past2[6, aa - 1])))
        if aa >= 3:
            o[0, aa] = add(o[0, aa],
                           add(f(p, b) + p2 + past3[2, aa - 2],
                               add(add(four + p3q, p4) + f(p, aa) + past4[3, aa - 2],
                                   f(p, b) + p2 + past3[4, aa - 2])))
        o[1, aa] = add(n(p, b) + o[0, aa],
                       add(f(p, aa) + q + past1[1, aa],
                           add(f(p, b) + pq + past2[2, aa - 1],
                               f(p, aa) + p2q2 + past3[3, aa - 1])))
        o[6, aa] = f(p, b) + q + past1[6, aa - 1]
        if aa >= 3:
            o[6, aa] = add(o[6, aa], f(p, aa) + p2q2 + past3[3, aa - 2])
        o[5, aa] = add(f(p, aa) + p2q2 + past3[3, aa - 1],
                       add(f(p, b) + pq + past2[4, aa - 1],
                           f(p, aa) + q + past1[5, aa]))
        o[4, aa] = add(f(p, aa) + pq2 + past2[3, aa - 1],
                       add(f(p, b) + q + past1[4, aa - 1],
                           n(p, aa) + o[5, aa]))
        o[2, aa] = add(n(p, aa) + o[1, aa],
                       add(f(p, b) + q + past1[2, aa - 1],
                           add(f(p, aa) + pq2 + past2[3, aa - 1],
                               n(p, b) + o[6, aa])))
        o[3, aa] = add(n(p, b) + o[2, aa],
                       add(f(p, aa) + q2 + past1[3, aa],
                           n(p, b) + o[4, aa]))

def fill_diagonal(s, current, table):
    for k in range(0, 7):
        for j in range(1, s):
            if j < table_size:
                if s - j < table_size:
                    table[k][j][s - j] = math.exp(current[k, j])

def clip(x, lo, hi):
    return min(max(x, lo), hi)

def update_supp(old_lo, old_hi, s, current):
    if not restrict_support:
        return 1, s
    res_lo = 1
    res_hi = s
    for lo in range(old_lo - 20, old_lo + 20):
        if lo >=0:
            if lo < s:
                if not math.isinf(current[0, lo]):
                    res_lo = lo
                    break
    for hi in range(old_hi + 20, old_lo - 20, -1):
        if hi >=0:
            if hi < s:
                if not math.isinf(current[0, hi]):
                    res_hi = hi
                    break
    return clip(res_lo - 20, 1, s), clip(res_hi + 20, 1, s)

for m in range(m_min, m_max + 1):
    start_time = time.time()
    p_float = 2**(-m)
    a = math.floor(log_multiple * math.log(1.0 / p_float) / p_float)

    log_p =  tm.log(p_float)

    n0 = ti.field(ti.f64)
    n1 = ti.field(ti.f64)
    n2 = ti.field(ti.f64)
    n3 = ti.field(ti.f64)
    n4 = ti.field(ti.f64)

    table = np.zeros((7, table_size, table_size))

    ti.root.dense(ti.i, 7).dense(ti.j, a).place(n0)
    ti.root.dense(ti.i, 7).dense(ti.j, a).place(n1)
    ti.root.dense(ti.i, 7).dense(ti.j, a).place(n2)
    ti.root.dense(ti.i, 7).dense(ti.j, a).place(n3)
    ti.root.dense(ti.i, 7).dense(ti.j, a).place(n4)

    n0.fill(-math.inf)
    n1.fill(-math.inf)
    n2.fill(-math.inf)
    n3.fill(-math.inf)
    n4.fill(-math.inf)

    init(log_p, n2)
    if m == m_table:
        fill_diagonal(2, n2, table)

    supp_lo = 1
    supp_hi = 3
    for s in range(3, a):
        if s % 5 == 0:
            supp_lo, supp_hi = update_supp(supp_lo, supp_hi, s, n0)
            frobose(log_p, s, n0, n4, n3, n2, n1, supp_lo, supp_hi)
            if m == m_table:
                fill_diagonal(s, n0, table)
        if s % 5 == 1:
            supp_lo, supp_hi = update_supp(supp_lo, supp_hi, s, n1)
            frobose(log_p, s, n1, n0, n4, n3, n2, supp_lo, supp_hi)
            if m == m_table:
                fill_diagonal(s, n1, table)
        if s % 5 == 2:
            supp_lo, supp_hi = update_supp(supp_lo, supp_hi, s, n2)
            frobose(log_p, s, n2, n1, n0, n4, n3, supp_lo, supp_hi)
            if m == m_table:
                fill_diagonal(s, n2, table)
        if s % 5 == 3:
            supp_lo, supp_hi = update_supp(supp_lo, supp_hi, s, n3)
            frobose(log_p, s, n3, n2, n1, n0, n4, supp_lo, supp_hi)
            if m == m_table:
                fill_diagonal(s, n3, table)
        if s % 5 == 4:
            supp_lo, supp_hi = update_supp(supp_lo, supp_hi, s, n4)
            frobose(log_p, s, n4, n3, n2, n1, n0, supp_lo, supp_hi)
            if m == m_table:
                fill_diagonal(s, n4, table)

    # summing the secondary diagonal
    acc = -math.inf
    for l in range(a):
        # for k in range(7):
            k = 0
            if s % 5 == 0:
                acc = add_py(acc, n0[k, l])
            if s % 5 == 1:
                acc = add_py(acc, n1[k, l])
            if s % 5 == 2:
                acc = add_py(acc, n2[k, l])
            if s % 5 == 3:
                acc = add_py(acc, n3[k, l])
            if s % 5 == 4:
                acc = add_py(acc, n4[k, l])

    print(f"p = {p_float}, size = {a}, -p log(s) = {-p_float * acc}, m = {m}, "
          + f"t = {time.time() - start_time}")
    file = open(f'result_{m:02d}.txt', 'w')
    file.write(f"p = {p_float}, size = {a}, -p log(s) = {-p_float * acc}, m = {m}\n")
    file.close()

#print(table)
for k in range(0, 7):
    np.savetxt(f"table_{k}.csv", table[k][:][:], delimiter=",")


==> bootstrap-main/taichi/modified.py <==
import taichi as ti
import numpy as np
import taichi.math as tm
import math
import time

@ti.func
def sub(a, b):
    ans = 0.0
    if tm.isinf(a) and tm.isinf(b):
        ans = -math.inf
    else:
        maxim = tm.max(a, b)
        minim = tm.min(a, b)
        ans = maxim + tm.log(1.0 - tm.exp(minim - maxim))
    return ans

def add_py(a, b):
    if math.isinf(a) and math.isinf(b):
        return -math.inf
    maxim = max(a, b)
    minim = min(a, b)
    return maxim + math.log(1.0 + math.exp(minim - maxim))

@ti.func
def add(a, b):
    ans = 0.0
    if tm.isinf(a) and tm.isinf(b):
        ans = -math.inf
    else:
        maxim = tm.max(a, b)
        minim = tm.min(a, b)
        ans = maxim + tm.log(1.0 + tm.exp(minim - maxim))
    #if tm.isnan(ans):
    #    print(f"Error with {a} + {b}")
    return ans

@ti.func
def n(log_p, n):
    return (sub(0.0, log_p)) * n

@ti.func
def f(log_p, n):
    return sub(0.0, sub(0.0, log_p) * n)

m_min = 2
m_max = 5

m_table = 2
table_size = 5

log_multiple = 2.5

restrict_support = False

ti.init(arch=ti.gpu, default_fp=ti.f64)
#ti.init(arch=ti.cpu, default_fp=ti.f64)

@ti.kernel
def init(log_p: float, n2: ti.template()):
    n2[0, 1] = log_p
    n2[1, 1] = log_p + n(log_p, 1)
    n2[2, 1] = log_p + n(log_p, 2)
    n2[3, 1] = log_p + n(log_p, 3)

@ti.kernel
def modified(p: float, s: int,
             o: ti.template(),
             p1: ti.template(),
             p2: ti.template(),
             p3: ti.template(),
             supp_lo: int,
             supp_hi: int):
    zero = -math.inf
    one = 0.0
    q = sub(one, log_p)
    for aa in range(supp_lo, supp_hi):
        b = s - aa
        #print(f"{p}, {s}: p2[1, {aa} - 1]={p2[1, aa - 1]}, p2[5, {aa} - 1]={p2[5, aa - 1]},p2[6, {aa} - 1]={p2[6, aa - 1]},f(p, {b})={f(p, b)},p1[0, {aa} - 1]={p1[0, aa - 1]}")
        o[0, aa] = add(p + add(add(p2[1, aa - 1], p2[5, aa - 1]), p2[6, aa - 1]),
                  f(p, b) + p1[0, aa - 1])
        o[1, aa] = add(add(q + f(p, aa) + p1[1, aa],
                  n(p, b) + o[0, aa]),
                  p + p2[2, aa - 1])
        o[5, aa] = add(q + f(p, aa) + p1[5, aa], p + p2[4, aa - 1])
        if aa < 3:
            o[6, aa] = zero
        else:
            o[6, aa] = add(q + f(p, b) + p1[6, aa - 1], p + p + p3[3, aa - 2])
        o[2, aa] = add(add(add(q + f(p, b) + p1[2, aa - 1],
                  p + q + p2[3, aa - 1]),
                  q + n(p, aa) + o[1, aa]),
                  q + n(p, b) + o[6, aa])
        o[4, aa] = add(add(q + f(p, b) + p1[4, aa - 1],
                  p + q + p2[3, aa - 1]),
                  q + n(p, aa) + o[5, aa])
        o[3, aa] = add(add(q + q + f(p, aa) + p1[3, aa],
                  q + n(p, b) + o[2, aa]),
                  q + n(p, b) + o[4, aa])
        #print(f"s = {s}, o[0, {aa}] = {o[0, aa]}")

def fill_diagonal(s, current, table):
    for k in range(0, 7):
        for j in range(1, s):
            if j < table_size:
                if s - j < table_size:
                    table[k][j][s - j] = math.exp(current[k, j])

def clip(x, lo, hi):
    return min(max(x, lo), hi)

def update_supp(old_lo, old_hi, s, current):
    if not restrict_support:
        return 1, s
    res_lo = 1
    res_hi = s
    for lo in range(old_lo - 20, old_lo + 20):
        if lo >=0:
            if lo < s:
                if not math.isinf(current[0, lo]):
                    res_lo = lo
                    break
    for hi in range(old_hi + 20, old_lo - 20, -1):
        if hi >=0:
            if hi < s:
                if not math.isinf(current[0, hi]):
                    res_hi = hi
                    break
    return clip(res_lo - 20, 1, s), clip(res_hi + 20, 1, s)

for m in range(m_min, m_max + 1):
    start_time = time.time()
    p_float = 2**(-m)
    a = math.floor(log_multiple * math.log(1.0 / p_float) / p_float)

    #print(f"a = {a}")

    log_p =  tm.log(p_float)

    n0 = ti.field(ti.f64)
    n1 = ti.field(ti.f64)
    n2 = ti.field(ti.f64)
    n3 = ti.field(ti.f64)

    table = np.zeros((7, table_size, table_size))

    ti.root.dense(ti.i, 7).dense(ti.j, a).place(n0)
    ti.root.dense(ti.i, 7).dense(ti.j, a).place(n1)
    ti.root.dense(ti.i, 7).dense(ti.j, a).place(n2)
    ti.root.dense(ti.i, 7).dense(ti.j, a).place(n3)

    n0.fill(-math.inf)
    n1.fill(-math.inf)
    n2.fill(-math.inf)
    n3.fill(-math.inf)

    init(log_p, n2)
    if m == m_table:
        fill_diagonal(2, n2, table)

    supp_lo = 1
    supp_hi = 3
    for s in range(3, a):
        if s % 4 == 0:
            supp_lo, supp_hi = update_supp(supp_lo, supp_hi, s, n0)
            modified(log_p, s, n0, n3, n2, n1, supp_lo, supp_hi)
            if m == m_table:
                fill_diagonal(s, n0, table)
        if s % 4 == 1:
            supp_lo, supp_hi = update_supp(supp_lo, supp_hi, s, n1)
            modified(log_p, s, n1, n0, n3, n2, supp_lo, supp_hi)
            if m == m_table:
                fill_diagonal(s, n1, table)
        if s % 4 == 2:
            supp_lo, supp_hi = update_supp(supp_lo, supp_hi, s, n2)
            modified(log_p, s, n2, n1, n0, n3, supp_lo, supp_hi)
            if m == m_table:
                fill_diagonal(s, n2, table)
        if s % 4 == 3:
            supp_lo, supp_hi = update_supp(supp_lo, supp_hi, s, n3)
            modified(log_p, s, n3, n2, n1, n0, supp_lo, supp_hi)
            if m == m_table:
                fill_diagonal(s, n3, table)

    acc = -math.inf
    for l in range(a):
        # for k in range(7):
            k = 0
            if s % 4 == 0:
                acc = add_py(acc, n0[k, l])
            if s % 4 == 1:
                acc = add_py(acc, n1[k, l])
            if s % 4 == 2:
                acc = add_py(acc, n2[k, l])
            if s % 4 == 3:
                acc = add_py(acc, n3[k, l])

    print(f"p = {p_float}, size = {a}, -p log(s) = {-p_float * acc}, m = {m}, "
          + f"t = {time.time() - start_time}")
    file = open(f'result_{m:02d}.txt', 'w')
    file.write(f"p = {p_float}, size = {a}, -p log(s) = {-p_float * acc}, m = {m}\n")
    file.close()

#print(table)
for k in range(0, 7):
    np.savetxt(f"table_{k}.csv", table[k][:][:], delimiter=",")

